Advancing Thermodynamic Group-Contribution Methods by Machine Learning: UNIFAC 2.0

Accurate prediction of thermodynamic properties is pivotal in chemical engineering for optimizing process efficiency and sustainability. Physical group-contribution (GC) methods are widely employed for this purpose but suffer from historically grown, incomplete parameterizations, limiting their applicability and accuracy. In this work, we overcome these limitations by combining GC with matrix completion methods (MCM) from machine learning. We use the novel approach to predict a complete set of pair-interaction parameters for the most successful GC method: UNIFAC, the workhorse for predicting activity coefficients in liquid mixtures. The resulting new method, UNIFAC 2.0, is trained and validated on more than 224,000 experimental data points, showcasing significantly enhanced prediction accuracy (e.g., nearly halving the mean squared error) and increased scope by eliminating gaps in the original model's parameter table. Moreover, the generic nature of the approach facilitates updating the method with new data or tailoring it to specific applications.

==> anc/Interaction_Parameters_UNIFAC_2_0.csv <==
;1;2;3;4;5;6;7;8;9;10;11;12;13;14;15;16;17;18;19;20;21;22;23;24;25;26;27;28;29;30;31;32;33;34;35;36;37;38;39;40;41;42;43;44;45;46;47;48;49;50;51;55;84;85
1;0;28.47801;11.666349;5.349347;936.8214;873.1758;1372.9816;1466.4441;432.58057;706.6574;273.29172;481.897;224.368;384.34326;300.6897;343.4417;1020.5982;277.79736;666.8363;470.64224;195.55505;151.44415;33.240677;7.720969;84.26012;536.3646;589.7142;115.75882;159.96141;268.41992;949.6067;386.84116;415.27515;218.06027;300.06033;290.1138;7.6714826;106.25305;308.04828;52.72881;553.95483;-400.1033;45.649513;214.13863;-30.625507;893.4992;350.27878;192.82529;71.53853;94.7504;479.59225;774.45215;348.91284;653.5913
2;16.999664;0;26.616098;16.671951;673.85547;671.9233;985.2149;1157.2203;233.00017;384.7052;148.10352;296.77216;55.790718;254.31525;69.56104;202.73505;694.43677;205.01111;432.4497;449.4651;146.08302;102.992744;65.774765;21.446398;103.18924;385.0575;393.77133;136.63293;150.1961;168.63525;670.9033;296.4562;326.20306;110.721085;147.57951;192.16168;69.18558;84.89386;167.66815;120.76198;418.6649;-263.3332;51.887077;107.25605;23.249723;546.2613;239.10316;57.831837;19.258068;80.54869;320.9533;487.33157;217.85953;457.674
3;37.195618;14.64987;0;25.610838;521.8167;533.26;741.4035;846.5437;187.32202;234.38608;105.21554;204.45387;32.989265;125.84237;53.486656;133.15034;574.92786;144.27184;269.10315;329.73322;56.073757;23.772306;-12.417097;12.983223;85.339905;219.85597;247.91685;141.89366;38.177315;101.52167;460.92242;204.80392;184.275;59.62265;105.25821;115.97523;-24.65517;71.81769;80.583885;55.547413;354.25238;-165.52606;31.659527;74.0927;27.116032;384.14545;182.27472;48.15706;9.123532;38.884125;203.0539;351.37897;132.17322;245.4757
4;3.5848582;7.1442165;-8.175919;0;544.8955;534.00494;782.1063;827.0255;247.58594;277.45724;151.38805;277.82907;114.499435;191.6789;92.64935;167.50175;613.3527;173.26413;325.77054;338.39355;79.76254;35.271935;-20.529482;-10.0783615;20.809155;272.06406;296.15295;53.157455;59.91829;150.90028;511.6715;186.0688;195.67026;106.14842;151.76343;133.98125;-39.76425;40.18013;177.04742;41.156006;358.79544;-214.47859;27.48953;116.31931;16.800116;481.67374;218.21364;93.35969;27.843313;40.52339;249.21104;423.1167;178.30447;346.01413
5;279.8916;323.67673;230.48851;233.70755;0;24.937069;-27.227726;-158.87225;10.968675;-62.017765;60.692184;87.724396;19.204727;-70.10973;-30.414392;-44.785095;-226.12122;-18.983719;114.35861;-13.354626;232.15088;211.65433;235.74985;284.0692;380.6642;118.14526;184.86343;532.5339;223.82814;70.96189;-81.54484;458.77383;334.72186;214.32213;-97.87736;160.97725;306.5252;78.07652;1.0733335;138.7097;-10.876505;38.06888;-58.251568;-5.9802446;150.41403;2.5967429;-162.02905;10.6799135;10.692207;161.43463;17.107536;-29.802752;-91.39222;-53.624832
6;-20.091671;-15.213921;-6.320219;-33.896175;58.118538;0;68.45793;-65.505974;15.039271;-124.72622;49.770607;167.70471;-39.107517;-17.422047;-28.456467;107.7147;149.10512;-2.3428686;56.176704;-31.294077;-14.566868;-47.734077;-58.846283;-28.671019;-20.68307;56.069496;12.598304;-17.559464;41.59324;16.45047;65.72919;70.72174;34.010098;12.412305;22.753439;-28.449696;-20.50222;-5.244643;120.54639;24.7367;86.657394;-25.920496;12.034328;29.268326;-64.5633;157.35834;21.667126;15.373363;-25.248892;-11.055124;39.09137;74.64429;1.9839431;31.21012
7;352.88477;405.72955;362.4204;334.21445;-12.262558;-21.446995;0;-200.5556;-122.187126;-127.042496;12.463366;80.354065;-90.63958;-74.54945;-126.81275;-60.057083;-426.76633;-61.579735;160.86569;48.956203;348.0376;319.33075;413.66208;410.805;582.1552;218.57545;284.2582;753.9077;442.38885;75.0533;-97.371796;691.47705;531.0688;253.25098;-164.46872;211.35342;548.7716;129.95921;11.037094;256.55823;-120.09861;52.74219;-58.141323;-14.065242;194.19557;-36.368366;-226.5729;-28.152258;-8.528451;258.30206;33.559593;-99.65979;-134.46735;-77.54117
8;378.93866;319.03616;212.59973;334.71844;-221.43988;-230.03534;-340.99542;0;-333.6478;-378.96252;-198.58565;-173.41827;-351.15384;-224.6196;-102.90088;-27.31036;-327.4364;-236.03569;-195.38373;-133.0331;-5.446168;-100.518425;77.771194;289.2979;543.3809;-220.34987;-104.554665;798.83185;181.78358;-170.75377;-287.52753;415.48035;6.011963;-99.79117;-119.74475;-71.31449;218.45074;210.53912;-166.60577;84.292336;-194.36327;218.25418;-122.59082;-41.40281;134.03662;-193.62474;-145.91127;-88.33838;-37.460526;125.948;-222.94144;-302.2502;-314.45148;-650.3598
9;70.44411;19.101198;-43.520206;33.427113;177.83575;146.26982;262.35455;-200.07819;0;15.402607;-19.821194;54.028584;-66.73172;27.90017;101.34452;137.78291;365.53766;-20.715988;17.631134;51.798073;-117.849045;-194.57884;-173.76762;-25.839352;55.589924;-70.61931;-6.901694;145.8517;-52.437263;-37.07219;174.0893;42.00393;-139.17517;-96.49849;125.096016;-62.474;-162.78658;85.800385;45.08613;-71.99259;126.67866;-30.384823;-43.33757;77.89939;-17.056387;236.20164;155.32446;50.171448;10.098243;-19.732311;5.6055064;138.46875;-14.327019;-153.7101
10;206.82304;179.49791;91.4765;162.29187;205.04137;167.183;299.7481;-125.89004;34.88727;0;10.298857;67.38783;-12.911827;44.70073;146.46336;102.3191;199.97179;-19.956953;131.7226;61.489525;47.688908;-10.817996;14.399427;135.05115;262.7575;44.396652;158.34262;398.9261;99.254;20.234264;175.6589;289.47528;88.79764;42.529915;92.497986;69.36937;46.40343;132.15771;37.907433;-9.628636;66.225136;-40.376152;-66.51225;86.482285;56.588715;242.11687;74.00979;77.149925;35.631336;85.33828;53.56188;147.94557;-17.588427;-112.781815
11;96.33946;57.431488;-19.580832;50.751797;195.1813;183.91328;243.71194;-93.56378;50.681915;56.881298;0;35.986084;-42.395824;53.040077;73.76134;102.305374;314.3969;14.181777;43.398956;67.31923;-54.059605;-124.725006;-108.28722;5.6647534;78.467354;-41.723385;9.040166;182.87375;-45.038357;-15.161658;178.17686;58.563988;-79.275795;-58.97762;86.01081;-12.783547;-95.01523;80.484406;4.900228;-18.073387;161.66098;-33.72346;-42.800728;39.19458;29.473541;183.9133;113.419;11.607575;14.516889;-1.3697937;13.502994;125.85804;-7.3566246;-68.540085
12;234.22375;195.83014;64.44597;177.96089;195.60614;190.46312;258.02634;-213.65976;36.112335;63.012268;-17.094564;0;-22.861023;-11.678751;121.49852;48.87714;218.20743;-26.010216;32.645504;83.99696;-15.864841;-84.56191;-51.31733;132.50471;263.63718;-64.50512;78.81972;442.45984;4.28979;-13.607627;102.355774;228.6619;-15.14562;-1.1959894;76.76136;29.81314;-40.18885;135.00188;-34.725895;-42.379974;94.05953;5.0521307;-84.41922;69.24258;103.697845;162.05756;82.231476;63.87342;34.13549;61.687157;-12.209196;98.8443;-63.21076;-233.5392
13;43.02201;11.752253;-48.482986;-2.775705;230.0935;178.54404;316.13843;-4.8491793;115.15347;168.07207;53.347584;122.45704;0;99.19605;167.01286;166.83008;395.67017;30.649149;124.64695;14.595989;-50.090923;-104.704025;-132.88972;-42.38035;-3.628193;21.939487;61.097282;50.275078;-45.08757;20.735004;253.37149;33.614925;-63.176514;-21.857374;147.06056;3.2055616;-133.32312;57.34259;89.93265;-62.380333;168.28793;-86.92648;-29.137957;81.087875;-43.35607;307.20923;143.71918;71.12777;29.249046;-17.999952;75.81934;220.53305;57.530334;34.227196
14;31.600002;44.919846;60.478207;12.443415;-185.28384;-226.8352;-342.39917;-216.97241;-59.431843;0.653018;22.944607;8.682168;-53.343143;0;-31.470074;20.645351;-279.33994;-36.348595;43.940968;-270.82874;121.789505;147.67819;141.76985;42.06585;36.92306;51.2178;-45.5405;17.154018;88.57875;-12.718778;-102.52905;57.008003;127.37395;48.44461;-102.50845;45.245804;212.64719;-7.4243183;-34.164913;116.67344;-69.49864;41.982708;8.683474;-103.491745;-51.497517;-125.842285;-192.58533;-100.63347;-19.875128;20.459667;-19.330702;-123.614;-31.584242;108.19848
15;156.49178;138.87518;90.02556;94.75923;-188.32556;-266.7349;-377.18317;-612.5469;-95.70422;10.684799;-4.235418;-1.259274;-123.84949;-6.4899406;0;95.102425;-233.8974;-93.9072;45.300655;-376.9019;104.29884;83.89285;106.45676;92.89249;162.93008;-15.458485;-73.97559;231.68272;102.38127;-57.320972;-87.08902;150.48154;80.000496;8.686582;-70.12503;28.829815;219.09926;71.524475;-52.380753;108.10785;-65.97221;68.860596;-44.407314;-94.79641;-48.493713;-64.1777;-193.1787;-104.38208;-10.604135;37.996887;-57.92005;-126.32954;-91.495605;-37.69072
16;146.4046;132.1756;10.337906;38.429153;-125.277725;-191.1107;-388.46844;-678.7661;16.935097;-60.008377;49.613266;37.4935;-72.184975;-13.080682;35.30742;0;-55.71316;-42.678467;-1.5588503;-402.0215;36.715958;-16.227005;-30.972986;23.145134;46.033707;-102.8439;-180.21516;155.75958;-59.96174;-55.06462;-82.55942;14.528179;-56.5214;-13.791471;-57.38906;-9.596353;60.53728;34.30584;-61.98244;84.66292;103.51398;71.87559;-58.14928;-117.90004;-29.286373;-43.369408;-164.6208;-123.2529;-9.379985;-26.768326;-89.965355;-88.42205;-95.442856;-12.857843
17;429.1446;301.20123;56.611755;282.49518;209.41832;203.95668;28.004877;-178.19441;31.342548;229.30444;-9.995905;-119.478546;-216.78128;-76.08568;145.47824;98.81301;0;-40.147663;64.35922;-287.51282;48.331104;10.277051;14.234983;186.57886;429.13678;-151.88855;-105.92739;732.94324;-132.09563;-133.42981;114.819496;282.12085;29.063673;-76.53566;-75.1222;90.81682;103.52638;251.58434;-378.69965;113.83724;323.7883;105.5885;-86.13014;-182.59207;73.553825;-45.44307;-158.98424;-186.5985;-3.449532;31.133823;-96.48309;-24.285315;-148.05699;-206.01149
18;-58.754078;-114.26995;-111.41885;-94.49336;-16.399126;-93.500244;-54.022564;-382.19977;-35.681576;19.002565;-17.89988;51.828274;-126.16075;71.972015;80.49046;205.37315;242.64412;0;8.094007;-207.47586;-126.87787;-181.53572;-179.57817;-148.85403;-131.9084;-75.58894;-151.39833;-142.7861;-77.66101;-79.08828;131.47054;-149.92397;-200.77104;-161.2433;89.01436;-113.61237;-130.06003;28.572609;49.785038;-29.016188;78.82012;-19.9028;-5.695123;-8.671421;-155.57808;150.18372;67.07221;-48.11367;-16.436716;-89.81483;-14.986561;51.70309;7.0946546;-3.2699635
19;47.559364;-11.525986;-47.32166;26.86641;158.64944;183.14764;184.92857;52.64213;-25.900927;-66.3511;-44.711475;-19.535234;-153.7446;-19.105907;-50.636364;61.905624;284.5587;4.193337;0;90.659546;-95.03051;-147.0218;-111.39136;-25.073914;59.353695;-76.08779;-75.66574;143.81358;-76.64229;-66.073845;126.43028;8.668649;-96.203125;-129.49805;11.055197;-58.348766;-89.58623;73.80113;-78.75855;27.308315;182.89565;11.092378;-4.5534225;-27.395721;14.527668;53.854977;77.29314;-70.60794;-28.682205;-29.651573;-27.967735;36.416737;-39.53157;-102.569954
20;168.72636;145.5463;115.63781;158.23651;-128.54982;-58.23828;-302.2765;40.41942;-132.98248;-34.203835;-73.11819;-213.27783;-167.45667;-96.50031;-159.71945;-147.95918;-370.1376;-31.28679;-65.70044;0;140.82687;180.09315;235.5519;166.66832;255.178;-40.5502;-78.65427;342.75824;49.922333;-73.65052;-174.40671;142.89816;160.6376;-3.1131744;-225.75534;80.07966;296.34457;70.271065;-299.63428;193.73946;-24.17741;129.40218;-1.3706682;-201.34431;116.41812;-383.6511;-248.21103;-212.15349;-36.57408;66.10384;-105.9877;-260.9687;-122.02356;-55.077015
21;-37.09134;-65.04699;-57.458313;-42.26204;431.9081;464.8549;572.60443;831.12244;148.01915;140.6671;82.706635;150.577;-26.429224;106.64006;-42.5491;106.73733;519.3135;148.62184;189.51921;276.20477;0;-6.776871;-38.5844;-56.937885;-20.400915;163.72682;118.70528;2.2108376;-30.313065;61.101616;395.40897;57.83089;108.173836;-8.256988;45.812943;64.60749;-44.496937;32.15058;20.61356;92.353165;372.39307;-130.69725;57.345184;-1.8364447;3.950846;249.93599;139.5259;-41.654667;-19.356464;-12.2769375;152.89166;259.48987;115.99196;279.61917
22;-19.481207;-63.954567;-35.85834;-9.267933;428.43234;457.61823;614.5641;822.67206;92.09374;189.46829;40.7657;110.88463;-70.22668;119.700806;-20.096546;115.4962;497.7243;120.74318;198.6286;301.2356;18.661154;0;-9.818945;-33.96316;40.78953;172.02328;149.77419;62.90876;19.010986;42.860523;421.74335;103.873886;123.45092;-33.327747;60.398544;66.176636;-7.7538466;68.588036;8.429543;87.63014;313.81885;-132.05077;53.953262;13.885709;-0.9026489;258.08447;157.01396;-35.313164;-16.692545;9.468506;157.52597;253.69794;112.32499;230.21303
23;7.0737643;-18.920605;-14.978397;-3.7387464;422.0832;439.4784;558.6622;748.37524;126.52755;146.87819;82.82567;167.88902;-44.996338;111.636215;-34.23994;125.27466;475.42487;131.4337;221.95602;250.35611;57.871376;25.907743;0;-13.003125;49.273624;192.44727;152.56125;90.197;32.31507;65.572754;398.94238;143.39536;165.79347;15.033565;40.065666;86.56572;24.258377;55.23531;34.716507;118.66586;347.77692;-129.43823;46.726074;1.9371283;8.669822;270.0726;115.53786;-41.81507;-18.10631;17.745514;160.97247;255.71648;102.6821;270.83887
24;16.860073;7.1351376;0.5451737;-5.7609787;764.42413;742.362;1079.5934;1290.2252;330.2799;465.83615;215.20941;379.8622;120.740776;270.33157;136.52533;250.19774;827.1276;240.49272;502.75052;410.22058;154.2811;117.72716;31.296036;0;63.766;422.31586;424.18533;98.61205;106.98279;200.3032;744.4309;298.96417;345.76654;152.21521;180.21082;220.48943;22.734734;76.50971;198.82034;102.0333;514.4004;-298.55017;57.225685;118.332825;-7.4448357;645.3524;250.18124;87.346535;28.774073;63.807606;365.09265;579.17426;258.1357;543.0832
25;-5.0153694;-25.997717;-29.030079;-26.2815;378.60065;376.34067;478.63025;691.2869;153.27585;197.2735;106.64158;177.8226;-5.6193333;121.02742;13.061583;138.05853;440.78418;129.58536;235.03578;152.31993;66.39701;48.770157;3.2683156;-32.093803;0;190.4377;135.56284;25.399086;8.856414;70.01479;377.25967;102.77256;155.1209;32.586636;45.53183;93.53996;17.860062;37.779125;40.30686;101.48826;332.24866;-130.25117;46.09898;-7.2991343;-23.583527;265.33405;85.815796;-35.41157;-9.866777;2.7205732;161.47856;253.83376;115.89189;310.07065
26;71.163574;13.498186;-29.486824;59.01764;255.72731;280.92047;365.67746;293.83313;33.8537;88.395615;-20.985573;-6.396649;-71.675446;2.0401735;41.662094;51.65393;338.5536;25.475142;37.260185;161.14783;-65.00429;-91.381134;-80.559555;8.961926;102.55847;0;38.827698;183.33078;-60.598045;-26.673708;195.04509;74.94035;-30.553114;-71.24554;55.90475;0.1604726;-92.765724;90.76954;-67.0046;-18.342003;177.94579;-28.095922;-4.987841;22.303772;27.111967;129.91895;114.65668;3.2429523;-1.6149378;-1.7202868;27.811333;121.83857;6.351364;-78.01009
27;122.21276;103.86166;18.750774;70.87933;178.15132;158.93652;186.50041;86.99664;106.78586;151.91907;60.72901;65.56199;34.85329;30.671371;109.88147;68.97902;195.22244;32.063084;111.00447;-22.904665;41.445824;22.620674;-8.472564;53.771786;105.611;31.478622;0;191.80618;-21.816643;24.522911;136.66928;125.49651;56.52792;46.28235;40.880417;68.92093;-0.9236468;62.91241;-18.15358;6.6046877;151.07523;-33.080658;-28.328531;8.335878;22.40262;140.8325;12.938405;18.63459;22.044333;22.125965;44.364555;120.8131;13.9956;32.304188
28;-31.199968;-33.034206;-29.349838;-30.43318;809.22375;850.1145;1165.0627;1500.2063;350.3394;477.45374;185.98726;289.79953;159.8747;306.89185;81.36792;161.53076;848.0273;291.4013;445.89902;596.0359;128.42966;91.84392;21.138237;-26.206642;6.7165766;391.8768;417.68365;0;50.706154;211.60973;756.76886;188.81223;283.94992;123.693054;179.75493;216.21397;-34.272816;49.337803;154.70222;89.99312;529.72314;-311.6386;63.413372;119.33406;70.39959;574.4403;315.4662;78.49989;39.2849;54.616703;356.9171;574.9479;281.89282;568.6601
29;118.79081;103.69991;40.19188;70.40147;410.40613;396.7644;503.68253;585.64056;184.54941;253.35272;127.38831;189.59555;36.29293;108.20398;80.81703;131.41766;403.62347;116.87512;277.7461;128.71336;126.89144;101.877716;54.50866;68.238785;144.01257;201.76923;207.46649;233.41876;0;91.39531;364.16794;250.89624;229.10037;103.798996;51.022755;152.35226;76.821106;81.21769;31.832771;99.10788;322.22717;-121.86214;7.3189363;13.92543;29.508545;299.48734;55.542027;3.6242843;13.693439;55.128246;164.94615;272.57736;89.975624;250.81674
30;45.528564;27.544216;-8.214031;19.148336;175.60605;177.39783;202.84982;136.39752;52.69323;-0.50479335;31.502617;75.89825;-40.3019;20.32867;-12.662021;68.00284;235.64929;38.91966;62.257874;72.634796;-3.8929965;-41.871876;-43.17062;3.6114738;46.70721;28.304338;23.728745;107.198044;-14.078245;0;143.79106;71.84893;21.79108;-12.008032;20.222878;12.239548;-25.044764;38.97736;7.5458794;41.297775;174.6731;-32.166565;-1.9852115;0.28048337;15.873574;123.139435;49.631813;-21.12568;-9.420756;0.8811205;35.623238;97.27716;7.045623;36.97446
31;199.47234;217.0098;159.18614;164.51804;21.982069;10.191315;-32.15733;-98.401;-8.484995;27.022503;31.36011;34.911568;-17.683863;-11.221238;-7.338142;-9.137042;-161.65851;-13.152693;104.406815;-42.926716;178.72688;165.87076;188.76941;192.88414;273.2053;92.42731;120.09932;376.04462;164.9415;36.35578;0;311.05084;240.4821;126.9263;-71.32349;123.43986;251.90178;71.855484;-28.373568;122.62463;-2.7870002;19.873184;-38.055103;-29.51275;91.07501;-7.645666;-124.99095;-28.045952;7.460751;112.8122;17.553726;-25.491322;-54.590286;4.3213387
32;-9.526062;-25.906887;-29.200323;-26.147346;486.25668;510.9438;639.44086;805.68335;171.23618;150.93134;104.38367;199.55711;-14.861623;155.16974;-44.6914;137.52379;562.6905;168.462;242.74298;318.21814;57.504345;5.25295;-17.541481;-32.584335;12.510815;209.33307;167.26265;58.633385;19.798382;90.84121;458.91296;0;152.63458;20.558971;62.653812;91.1512;-6.8284426;42.01651;69.22068;125.2455;407.32562;-160.59181;45.05052;16.8733;29.899796;324.33405;160.28978;-36.608345;-11.840073;13.168597;183.9418;307.50583;127.02057;332.03955
33;-124.45845;-155.71669;-94.80126;-130.32289;364.11145;392.12384;415.8775;695.271;65.620674;-73.87593;68.34213;196.03534;-182.76826;121.2854;-223.62978;171.90965;534.7136;151.59666;154.7365;224.95705;-4.099636;-70.137665;-66.98299;-140.71825;-118.02003;163.36298;-17.496872;-119.850235;-14.114591;21.690804;406.13904;-28.37778;0;-99.01659;-20.249422;-10.036575;-5.1247787;1.0605544;43.367874;216.2947;450.90308;-117.16155;90.83905;-83.77127;-47.51552;205.38374;106.411095;-181.08864;-76.8737;-56.482964;126.76948;189.6239;90.44204;374.29733
34;33.71683;-4.4052544;-22.047508;13.13608;360.75934;387.11594;446.98236;626.58295;103.55209;158.97635;55.020634;90.027;-63.7739;96.985245;-24.439552;97.618515;408.04224;112.24434;170.96603;188.12708;43.40795;15.843205;3.4662385;-7.962736;59.898903;125.56931;90.59482;117.76951;-11.0103655;31.734474;339.79193;98.56537;111.801956;0;19.069082;74.64598;20.724937;65.76842;-37.571236;111.870384;322.24335;-93.44411;32.964775;-32.916267;21.675188;181.60127;82.188034;-73.465996;-15.132895;7.41657;112.81575;192.46274;73.37727;215.21472
35;137.61966;104.23134;31.796497;76.148155;-87.856255;-156.80045;-199.46451;-542.4928;-44.642097;25.451633;-8.087788;4.0863585;-84.15538;-16.819403;103.32175;105.20233;-37.300602;-82.44727;14.700001;-282.71335;6.9601774;-25.129816;-16.020939;47.740593;116.8364;-70.887825;-73.378624;197.20747;11.739048;-60.86973;-33.67761;90.27291;-32.07319;-29.139204;0;-11.838803;51.26539;75.951294;-33.868187;10.191597;-14.50962;49.746346;-52.809235;-33.213345;-47.98176;26.623741;-82.39289;-34.501465;3.1080837;6.032917;-54.88344;-45.14441;-74.02231;-121.380684
36;16.138683;-3.766697;-27.292559;-8.706099;211.37576;206.72667;249.12991;266.2415;79.146774;40.252415;54.076077;108.5743;-30.94468;35.83663;-2.3051498;91.85012;290.06616;57.74482;98.48456;64.77479;0.47071797;-27.244932;-47.578655;-22.87961;9.71961;61.836784;35.052193;49.014343;-23.679668;19.546564;191.28271;56.241814;40.15278;-6.488242;27.284988;0;-32.13649;30.029324;19.432327;46.625027;213.20396;-53.556053;15.113005;-4.3300333;-13.885802;156.63553;54.261395;-23.61462;-12.778112;-11.340333;63.69528;133.1113;35.931477;105.80292
37;57.902634;62.307667;17.155489;26.326233;717.65405;698.15356;1028.8306;1108.4037;355.60272;523.6252;207.03967;323.20044;208.6809;285.62726;211.97006;203.053;745.3973;229.44139;470.7747;406.09564;155.40697;116.99319;30.27769;31.248638;79.14063;371.94492;439.4664;132.3947;88.101746;212.61679;680.8817;278.5542;296.0961;180.75768;212.39941;233.005;0;73.98096;196.74767;37.24398;432.29333;-289.8285;18.47558;155.0333;41.954384;623.9219;263.2814;144.3971;65.46948;79.31405;340.47992;567.42883;250.48805;474.34573
38;-11.4008665;-40.400436;-64.980675;-42.377907;206.56018;150.45041;286.91974;159.7749;118.52212;203.96667;69.96125;135.32831;39.803497;94.04327;161.63763;165.21158;360.0451;39.50154;147.51253;-28.898964;-34.07801;-53.671383;-105.78154;-71.91882;-57.30635;62.681637;62.29011;-54.941135;-46.32808;26.020702;250.89514;0.988194;-23.80796;-9.106578;126.28523;14.253967;-110.56134;0;85.20417;-51.628616;159.9994;-93.910965;2.4873874;57.534313;-90.74276;279.6783;109.23496;57.930473;19.279104;-32.672752;96.59177;213.96127;85.971535;114.8809
39;23.357822;-8.16753;-29.589565;-17.49497;-40.678337;-124.388824;-105.22622;-313.35596;-13.708139;-10.682919;28.912203;102.89787;-75.192314;-30.000523;86.44662;152.62144;93.516685;-59.911076;42.16844;-267.9279;-39.38922;-53.49923;-80.33971;-41.428932;-10.299929;-19.918251;-70.59203;0.72830534;-14.962496;-45.24852;23.13195;27.106512;-36.26102;-35.72552;29.084532;-44.124065;-26.763697;31.45081;0;-12.331068;40.07129;13.823494;-6.0088587;-12.763356;-134.40994;110.206665;-42.236805;-9.970313;-17.812275;-38.73694;-7.563446;22.10154;-23.373396;-37.33787
40;95.87346;116.90297;112.70621;73.50257;1038.4952;1020.8125;1465.5676;1832.1279;431.3808;572.9237;313.4483;555.2269;173.48477;336.46176;112.13302;285.51733;964.1464;330.94022;733.4924;620.7523;333.16287;290.37912;190.68826;120.12549;232.33415;671.3845;686.01355;306.64572;285.31912;320.36316;963.80096;605.6612;666.6139;316.83475;177.64793;377.65506;205.03897;112.36649;288.04587;0;660.4042;-397.62256;76.46751;157.89839;60.573204;844.27545;265.12805;118.93182;34.062706;167.51526;521.53796;757.65234;327.01697;763.55786
41;288.96945;238.38971;88.10388;236.1627;267.2779;321.0445;342.7747;-33.579716;27.059872;122.408936;-57.464943;-113.996155;-51.218605;20.755741;73.08749;-21.59985;214.64642;8.095621;16.682531;226.12439;14.657343;-60.849213;6.936712;182.32063;347.86133;-80.60593;91.405174;574.5003;-3.7376242;-21.23285;141.62463;245.35623;0.98669016;-24.937832;42.877968;67.69771;8.8063135;170.78625;-145.32048;7.722116;0;10.335641;-93.28169;31.401098;205.46187;75.31147;93.18129;6.9554434;40.535667;90.51146;-25.649424;74.53688;-72.87706;-231.37729
42;30.17052;13.864213;25.904997;37.516197;299.69965;312.9581;449.00183;512.1081;60.337406;121.69765;34.172207;101.060776;-26.461475;79.47032;-4.0630074;72.14547;296.399;73.46231;161.9709;236.52127;52.235714;29.57975;35.576283;32.71249;99.47987;150.9968;167.09702;133.57536;79.09276;53.18651;279.32715;167.79105;147.17691;25.402367;46.653576;73.0247;43.866386;59.550854;42.121292;64.25528;176.92245;0;22.099155;41.133156;28.379494;209.7946;104.81386;11.0706625;-2.0315309;45.84837;122.34651;185.51537;68.22896;132.49182
43;19.801836;22.984547;40.07222;42.100014;214.5326;229.78807;374.89166;417.92834;56.495228;154.47432;20.228882;51.562233;51.287506;77.73204;41.90378;13.732696;161.1426;55.40093;126.889725;234.3063;55.37684;52.866856;56.429142;48.0872;83.41298;130.10675;189.50636;90.68988;86.00624;66.61198;192.617;135.54346;126.41734;57.20439;62.593018;78.29068;34.27627;36.099705;55.89914;3.6529958;51.583252;-86.2014;0;76.1263;46.44134;163.32553;103.92345;68.83819;22.52443;57.7113;107.780266;153.707;71.83929;86.80862
44;37.249443;-3.7288845;-45.714947;-12.273891;-28.817669;-88.034294;-120.91183;-267.63647;0.24527995;42.190742;16.667484;34.979855;-75.63016;-7.7590847;83.97873;123.498795;96.24559;-39.93988;21.468489;-257.64032;-40.159874;-53.39727;-77.84911;-45.797302;-16.079643;-56.563015;-107.03645;11.896249;-67.03699;-58.443913;30.307034;-28.427458;-73.29704;-61.324066;14.446741;-35.430405;-34.32421;37.600513;-31.19083;-0.7604046;73.78167;21.646822;-11.481881;0;-101.09674;47.92292;-47.807312;-50.042873;-11.716843;-48.373184;-27.75711;1.6544673;-24.169266;-19.656254
45;86.05503;51.360733;1.013541;70.56879;787.5936;833.3533;1110.1079;1532.0974;343.8709;612.55865;166.11855;188.73383;155.60915;229.04565;180.01501;113.83891;755.2343;249.9617;434.64856;478.23764;148.84192;161.00552;71.99089;54.41909;143.64345;338.27692;417.89734;214.40662;8.714861;170.94131;684.46826;268.04498;316.84134;138.69447;146.21965;261.88702;4.9920874;110.679214;3.9323745;58.337513;493.45758;-254.24738;45.899906;78.469284;0;471.95428;228.29028;76.765945;51.89026;73.610275;316.1449;518.15497;241.22626;445.4842
46;2.526813;-59.555183;-83.70738;-38.997257;-88.47327;-147.54797;-176.43427;-552.7553;-91.63992;-99.63136;-55.23246;-8.003167;-177.67195;-16.498348;32.013012;150.99025;137.23299;-83.977585;-77.01339;-237.18523;-142.4785;-198.94745;-173.41586;-98.5843;-52.305527;-151.24068;-206.60652;-18.484447;-88.671104;-117.88082;7.7787666;-110.780655;-219.6507;-177.0303;35.628113;-136.22649;-113.758575;47.26519;-19.249935;-22.749231;41.87338;47.847626;-22.776869;-37.34515;-116.62121;0;13.140098;-72.970665;-29.04586;-80.09521;-84.81174;-46.39837;-67.043594;-151.1224
47;311.9783;277.72495;133.25838;229.27625;156.03561;114.9193;138.64453;-369.1522;3.4177182;0.66524494;13.057228;72.96337;-91.84157;-42.12571;86.212585;100.8271;131.43199;-53.46151;93.047935;-55.361134;69.950294;-8.380481;29.816477;200.11154;371.24387;-8.354278;87.17236;587.0292;98.977425;-14.735861;79.04688;384.946;115.139885;46.732338;15.885262;65.13606;109.222015;163.07509;-26.358063;55.485657;113.156586;28.643953;-88.31448;22.36306;84.08932;164.55374;0;10.273142;12.039169;97.25205;-9.88045;61.84002;-105.632355;-206.65985
48;180.72609;164.30276;63.896973;139.30208;425.50235;469.16528;541.20764;641.2634;186.38599;302.88367;80.61162;51.987118;77.00582;100.16557;86.45306;16.98705;335.20248;125.96595;210.86884;256.5221;126.370056;107.369415;83.86405;129.27145;219.54416;135.37804;223.32681;352.92938;15.531891;86.656296;311.90387;245.77376;195.49756;102.4463;41.098427;176.26419;64.41153;101.99838;-66.618805;67.45082;280.68283;-96.30344;-20.624699;17.965658;142.43423;193.19699;75.713;0;39.56151;82.86705;124.93728;230.75555;67.24627;151.41464
49;95.06581;80.82591;28.514343;40.53897;-32.891792;-75.90426;-160.66933;-225.5858;4.230956;17.10686;38.17103;44.46389;-61.98174;-7.175689;22.935656;77.331635;-27.315403;-20.670105;55.577847;-227.90646;61.34642;48.06879;34.6044;36.57433;72.84506;2.306392;-53.08471;128.80869;11.298105;-23.315449;-1.9280432;81.52228;54.996857;14.362451;-46.216293;29.033493;98.74595;38.08393;-42.709785;80.48828;72.57425;28.366356;-16.721098;-76.832436;-33.69894;-4.609544;-115.78584;-79.20966;0;3.946563;-17.854822;-30.519539;-40.10662;38.216255
50;-7.0205445;-24.378233;-13.861202;-8.793032;464.7846;490.01218;638.351;904.3629;162.39719;210.04785;99.143486;175.26727;5.9688134;133.09749;-12.452397;109.04051;493.36536;155.9016;252.02888;304.73355;75.792076;57.25639;24.072134;-10.77774;37.638786;227.99185;203.11096;62.830963;35.991924;93.19581;430.935;145.43834;195.72583;45.62905;55.40103;114.22122;21.198322;45.431885;47.58262;105.25127;350.13596;-154.56123;53.53518;21.02131;19.440386;293.76813;136.057;-13.626192;-6.5561438;0;191.76492;294.6238;134.86234;319.14026
51;50.932583;48.87752;31.893288;56.930622;-177.59756;-165.37784;-223.92099;-404.3377;-102.91999;-105.55466;-82.11514;-130.42601;-32.328712;-69.99895;-10.440005;-80.14332;-220.08578;-78.78171;-138.23157;-49.217575;-39.224716;-43.159405;2.348061;48.395065;64.62468;-126.08185;-72.73213;91.28655;-0.22959477;-54.229156;-191.49341;-14.97223;-89.19081;-38.002678;-27.165638;-48.87776;1.2080444;13.432192;-58.534164;-45.802658;-167.86887;81.992256;-39.06698;0.4488751;44.677483;-151.5113;-37.328533;6.425615;6.244554;13.173153;0;-145.61845;-85.50846;-225.45773
55;355.75653;275.6921;82.436104;236.18805;212.91553;183.97559;127.91106;-351.04694;19.043207;83.27908;0.07640588;4.7918577;-168.60092;-19.465572;101.68144;136.92697;255.80908;-37.417618;83.965996;-131.23329;39.399345;-51.60883;-16.007591;169.12747;374.74106;-80.944405;-16.532652;642.09375;-10.247822;-70.223465;149.00015;314.3062;34.74667;-39.697147;-0.8619016;56.147232;77.85195;206.9501;-156.81598;90.55863;249.63354;46.01336;-94.32525;-60.81614;81.37302;121.46486;-44.460163;-89.26461;4.2222924;58.007454;-44.673103;0;-120.40635;-191.64334
84;146.50162;115.34348;33.14312;105.95613;72.6039;87.04561;30.312433;-46.118755;10.49906;39.283546;-9.7045765;-49.88865;-51.23955;-36.427795;25.750532;-3.8930707;49.62178;-8.732127;0.39845407;-29.170876;17.513443;1.9602996;12.296037;80.966125;156.74623;-53.967308;-15.504877;263.49448;-33.77219;-32.235283;12.134851;106.55667;14.269794;-10.035764;-27.861588;32.236347;30.129467;76.01782;-117.82204;30.032843;87.905266;38.14153;-33.564075;-43.179077;60.592266;-29.31856;-38.7841;-42.96794;2.86656;23.360147;-36.540264;-14.495524;0;-96.17394
85;166.93918;126.985466;41.80947;93.25244;307.92792;310.8349;263.938;281.07843;81.02387;67.59288;72.04067;115.65858;-133.93134;56.473026;-54.390778;129.76138;324.29114;79.48272;177.08536;27.677345;105.18085;43.90953;46.889015;74.46424;190.52986;98.67291;39.799458;339.7497;25.822027;9.299833;274.39355;226.5619;165.50803;6.62696;-45.994377;94.284096;130.86703;107.755295;-78.31577;199.14355;366.0218;-39.83189;-3.044927;-96.040665;49.595;141.42976;-31.293827;-144.94974;-28.366493;35.759396;64.438416;123.1388;-8.09919;0


==> anc/Size_Parameters_UNIFAC_2_0.csv <==
Subgroup No.;Subgroup Name;Main Group No.;Main Group Name;R;Q
1;CH3;1;CH2;0.9011;0.848
2;CH2;1;CH2;0.6744;0.54
3;CH;1;CH2;0.4469;0.228
4;C;1;CH2;0.2195;0
5;CH2=CH;2;C=C;1.3454;1.176
6;CH=CH;2;C=C;1.1167;0.867
7;CH2=C;2;C=C;1.1173;0.988
8;CH=C;2;C=C;0.8886;0.676
9;ACH;3;ACH;0.5313;0.4
10;AC;3;ACH;0.3652;0.12
11;ACCH3;4;ACCH2;1.2663;0.968
12;ACCH2;4;ACCH2;1.0396;0.66
13;ACCH;4;ACCH2;0.8121;0.348
14;OH;5;OH;1;1.2
15;CH3OH;6;CH3OH;1.4311;1.432
16;H2O;7;H2O;0.92;1.4
17;ACOH;8;ACOH;0.8952;0.68
18;CH3CO;9;CH2CO;1.6724;1.488
19;CH2CO;9;CH2CO;1.4457;1.18
20;CHO;10;CHO;0.998;0.948
21;CH3COO;11;CCOO;1.9031;1.728
22;CH2COO;11;CCOO;1.6764;1.42
23;HCOO;12;HCOO;1.242;1.188
24;CH3O;13;CH2O;1.145;1.088
25;CH2O;13;CH2O;0.9183;0.78
26;CHO;13;CH2O;0.6908;0.468
27;THF;13;CH2O;0.9183;1.1
28;CH3NH2;14;CNH2;1.5959;1.544
29;CH2NH2;14;CNH2;1.3692;1.236
30;CHNH2;14;CNH2;1.1417;0.924
31;CH3NH;15;CNH;1.4337;1.244
32;CH2NH;15;CNH;1.207;0.936
33;CHNH;15;CNH;0.9795;0.624
34;CH3N;16;(C)3N;1.1865;0.94
35;CH2N;16;(C)3N;0.9597;0.632
36;ACNH2;17;ACNH2;1.06;0.816
37;C5H5N;18;PYRIDINE;2.9993;2.113
38;C5H4N;18;PYRIDINE;2.8332;1.833
39;C5H3N;18;PYRIDINE;2.667;1.553
40;CH3CN;19;CCN;1.8701;1.724
41;CH2CN;19;CCN;1.6434;1.416
42;COOH;20;COOH;1.3013;1.224
43;HCOOH;20;COOH;1.528;1.532
44;CH2CL;21;CCL;1.4654;1.264
45;CHCL;21;CCL;1.238;0.952
46;CCL;21;CCL;1.0106;0.724
47;CH2CL2;22;CCL2;2.2564;1.988
48;CHCL2;22;CCL2;2.0606;1.684
49;CCL2;22;CCL2;1.8016;1.448
50;CHCL3;23;CCL3;2.87;2.41
51;CCL3;23;CCL3;2.6401;2.184
52;CCL4;24;CCL4;3.39;2.91
53;ACCL;25;ACCL;1.1562;0.844
54;CH3NO2;26;CNO2;2.0086;1.868
55;CH2NO2;26;CNO2;1.7818;1.56
56;CHNO2;26;CNO2;1.5544;1.248
57;ACNO2;27;ACNO2;1.4199;1.104
58;CS2;28;CS2;2.057;1.65
59;CH3SH;29;CH3SH;1.877;1.676
60;CH2SH;29;CH3SH;1.651;1.368
61;FURFURAL;30;FURFURAL;3.168;2.484
62;DOH;31;DOH;2.4088;2.248
63;I;32;I;1.264;0.992
64;BR;33;BR;0.9492;0.832
65;CH=-C;34;C=-C;1.292;1.088
66;C=-C;34;C=-C;1.0613;0.784
67;DMSO;35;DMSO;2.8266;2.472
68;ACRY;36;ACRY;2.3144;2.052
69;CL-(C=C);37;CLCC;0.791;0.724
70;C=C;2;C=C;0.6605;0.485
71;ACF;38;ACF;0.6948;0.524
72;DMF;39;DMF;3.0856;2.736
73;HCON(..;39;DMF;2.6322;2.12
74;CF3;40;CF2;1.406;1.38
75;CF2;40;CF2;1.0105;0.92
76;CF;40;CF2;0.615;0.46
77;COO;41;COO;1.38;1.2
78;SIH3;42;SIH2;1.6035;1.2632
79;SIH2;42;SIH2;1.4443;1.0063
80;SIH;42;SIH2;1.2853;0.7494
81;SI;42;SIH2;1.047;0.4099
82;SIH2O;43;SIO;1.4838;1.0621
83;SIHO;43;SIO;1.303;0.7639
84;SIO;43;SIO;1.1044;0.4657
85;NMP;44;NMP;3.981;3.2
86;CCL3F;45;CCLF;3.0356;2.644
87;CCL2F;45;CCLF;2.2287;1.916
88;HCCL2F;45;CCLF;2.406;2.116
89;HCCLF;45;CCLF;1.6493;1.416
90;CCLF2;45;CCLF;1.8174;1.648
91;HCCLF2;45;CCLF;1.967;1.828
92;CCLF3;45;CCLF;2.1721;2.1
93;CCL2F2;45;CCLF;2.6243;2.376
94;AMH2;46;CON(AM);1.4515;1.248
95;AMHCH3;46;CON(AM);2.1905;1.796
96;AMHCH2;46;CON(AM);1.9637;1.488
97;AM(CH3)2;46;CON(AM);2.8589;2.428
98;AMCH3CH2;46;CON(AM);2.6322;2.12
99;AM(CH2)2;46;CON(AM);2.4054;1.812
100;C2H5O2;47;OCCOH;2.1226;1.904
101;C2H4O2;47;OCCOH;1.8952;1.592
102;CH3S;48;CH2S;1.613;1.368
103;CH2S;48;CH2S;1.3863;1.06
104;CHS;48;CH2S;1.1589;0.748
105;MORPH;49;MORPH;3.474;2.796
106;C4H4S;50;THIOPHEN;2.8569;2.14
107;C4H3S;50;THIOPHEN;2.6908;1.86
108;C4H2S;50;THIOPHEN;2.5247;1.58
109;NCO;51;NCO;1.0567;0.732
118;(CH2)2SU;55;SULFONES;2.6869;2.12
119;CH2CHSU;55;SULFONES;2.4595;1.808
178;IMIDAZOL;84;IMIDAZOL;2.026;0.868
179;BTI;85;BTI;5.774;4.932


==> anc/UNIFAC20_main.py <==
"""
Title: Advancing Thermodynamic Group-Contribution Methods by Machine Learning: UNIFAC 2.0
Author: N. Hayer
Date: 12 July 2024
Description: This script performs variational inference using Pyro for the estimation of UNIFAC activity coefficients based on experimental data. The model employs a generative approach with stochastic variational inference (SVI) to compute the parameters of interest.
"""

# Import necessary libraries
import numpy as np
import pandas as pd
import torch
from UnifacDecomposition import *  # Custom module for UNIFAC decomposition
import pyro 
import pyro.distributions as dist
import matplotlib.pyplot as plt
import copy
import time
from torch.distributions import constraints
import argparse

# Input arguments
parser = argparse.ArgumentParser()
parser.add_argument("--K", type=int, help="K hyperparameter")  # Set to K=8
parser.add_argument("--lambda_l", type=float, help="lambda_l hyperparameter")  # Set to lambda_l=0.4
parser.add_argument("--learning_rate", type=float, help="learning rate")  # Set to learning_rate=0.15
args = parser.parse_args()

# Import experimental data
# Note: The experimental data used in this script was obtained from DDBST 2024 and cannot be publicly shared.
# The data includes columns: [DDB1, DDB2, T, x1, lnGamma1, lnGamma2], and is essential for the model training.
# It is stored in a CSV file named "Data_train.csv". Ensure you have access to an appropriate dataset when running the script.
Datafile = "Data_train.csv"
Data_ALL = pd.read_csv(Datafile, header=None, delimiter=",").values
Data_ALL = torch.from_numpy(Data_ALL.astype(np.float32)) if isinstance(Data_ALL, np.ndarray) else Data_ALL
Data_ALL = Data_ALL.cuda() if torch.cuda.is_available() else Data_ALL  # Move to GPU if available
NoData = Data_ALL.shape[0]

# Set up Pyro
pyro.clear_param_store()  # Clear the Pyro parameter store
pyro.enable_validation(True)  # Enable Pyro validation for debugging
pyro.set_rng_seed(1050)  # Set random seed for reproducibility

# Hyperparameters
K = args.K
lambda_l, learning_rate = torch.tensor([args.lambda_l, args.learning_rate]).cuda()
factor, mean_prior, sigma_prior, NoSteps, DeltaSteps = torch.tensor([10, 0, 1, 500, 50]).cuda()

# Define the generative model
def model(data_obs, Comp_System_ID_input, x1_input, T_input):
    batch_size = data_obs.shape[0]
    # Define prior distributions for theta and beta
    mean_theta0 = torch.tensor(mean_prior)*torch.ones((NoMG,K), device='cuda')
    sigma_theta0 = torch.tensor(sigma_prior)*torch.ones((NoMG,K), device='cuda')
    mean_beta0 = torch.tensor(mean_prior)*torch.ones((K,NoMG), device='cuda')
    sigma_beta0 = torch.tensor(sigma_prior)*torch.ones((K,NoMG), device='cuda')

    # Sample theta and beta from the priors
    with pyro.plate('theta_features',K,dim=-1):
        with pyro.plate('theta_MGs',NoMG,dim=-2):
            theta = pyro.sample('theta', dist.Normal(mean_theta0, sigma_theta0))
    with pyro.plate('beta_MGs',NoMG,dim=-1):
        with pyro.plate('beta_features',K,dim=-2):
            beta = pyro.sample('beta', dist.Normal(mean_beta0, sigma_beta0))
    
    A_MG = torch.matmul(theta, beta) * factor
    A_MG.fill_diagonal_(0)  # Set diagonal elements to 0

    # Calculate the residual part
    lnGamma_R = torch.full((batch_size, 2), float('nan'), device='cuda')
    x2_input = 1 - x1_input
    for i in range(batch_size):
        ID1 = Comp_System_ID_input[i, 0]
        ID2 = Comp_System_ID_input[i, 1]
        v1 = Inputv_all[:, ID1-1].unsqueeze(-1)
        v2 = Inputv_all[:, ID2-1].unsqueeze(-1)
        v = torch.cat((v1, v2), 1)
        x = torch.cat((x1_input[i].reshape(1, 1), x2_input[i].reshape(1, 1)), 1)
        Ti = T_input[i]

        Check_Groups = torch.unique(v.nonzero(as_tuple=False)[:, 0])
        NoSG_i = len(Check_Groups)
        Ones_G = torch.ones((NoSG_i, 1), device='cuda')
        Q = RQ[Check_Groups, 2].reshape((NoSG_i,1))
        v = v[Check_Groups, :]
        xy, yx = torch.meshgrid(Check_Groups, Check_Groups)
        Ai = A_MG[index_SG][:, index_SG]
        Ai = Ai[yx, xy]
        Ai = Ai.T
        x[x == 0] = 2.2204*10**(-16)

        # UNIFAC equations
        InputXV = (torch.mm(Ones_G, x)) * v
        X_ges = torch.mm(InputXV, Ones_M.T) / torch.mm(torch.mm(InputXV, Ones_M.T).T, Ones_G)
        Theta_X = Q * X_ges / torch.mm(Q.T, X_ges)
        X = InputXV / torch.mm(Ones_G, torch.mm(Ones_G.T, InputXV))
        Theta = torch.mm(Q, Ones_M) * X / torch.mm(Ones_G, torch.mm(Q.T, X))
        Psi = torch.exp(-Ai / Ti)
        lnGammak_X = Q * (Ones_G - torch.log(torch.mm(Theta_X.T, Psi).T) - torch.mm(((torch.mm(Ones_G, Theta_X.T) * Psi) / (torch.mm(Ones_G, torch.mm(Theta_X.T, Psi)))), Ones_G))
        lnGammak = torch.mm(Q, Ones_M) * (-torch.log(torch.mm(Theta.T, Psi).T))
        lnGamma_R[i, :] = torch.mm(Ones_G.T, (v * (torch.mm(lnGammak_X, Ones_M) - lnGammak)))

    # Sample from the likelihood distribution
    with pyro.plate('data_obs_plate', batch_size * NoM):
        pyro.sample('obs', dist.Cauchy(lnGamma_R.view(-1), lambda_l), obs=data_obs.reshape(-1))


# Define the guide (variational) distribution
def guide(data_obs, Comp_System_ID_input, x1_input, T_input): # needs the same input as the model
    # Define the trainable mean and standard deviation variational parameters for theta and beta
    mean_theta = pyro.param('theta_mean', torch.tensor(mean_prior) * torch.ones((NoMG, K), device='cuda'))
    mean_beta = pyro.param('beta_mean', torch.tensor(mean_prior) * torch.ones((K, NoMG), device='cuda'))
    sigma_theta = pyro.param('theta_sigma', torch.tensor(sigma_prior) * torch.ones((NoMG, K), device='cuda'), constraint=constraints.positive)
    sigma_beta = pyro.param('beta_sigma', torch.tensor(sigma_prior) * torch.ones((K, NoMG), device='cuda'), constraint=constraints.positive)


    # Sample theta and beta from the variational distributions
    with pyro.plate('theta_features', K, dim=-1):
        with pyro.plate('theta_MGs', NoMG, dim=-2):
            theta = pyro.sample('theta', dist.Normal(mean_theta, sigma_theta))
    with pyro.plate('beta_MGs', NoMG, dim=-1):
        with pyro.plate('beta_features', K, dim=-2):
            beta = pyro.sample('beta', dist.Normal(mean_beta, sigma_beta))
    return [theta, beta]


# Import UNIFAC parameters
UNIFAC_params = pd.read_csv("Size_Parameters_UNIFAC_2_0.csv", delimiter=";")
MG_SG = np.array([UNIFAC_params["Subgroup No."], UNIFAC_params["Main Group No."]]).T
RQ = np.array([UNIFAC_params["Subgroup No."], UNIFAC_params["R"], UNIFAC_params["Q"]]).T
# Convert to tensors
MG_SG = torch.from_numpy(MG_SG.astype(np.float32)) if isinstance(MG_SG, np.ndarray) else MG_SG
RQ = torch.from_numpy(RQ.astype(np.float32)) if isinstance(RQ, np.ndarray) else RQ

NoSG = MG_SG.shape[0]
unique_MGs = torch.unique(MG_SG[:, 1])
MG_mapping = {mg.item(): idx for idx, mg in enumerate(unique_MGs)}
NoMG = unique_MGs.numel()
index_SG = torch.zeros(NoSG).long()
for i, row in enumerate(MG_SG):
    index_SG[i] = MG_mapping[int(row[1])]

# Calculate activity coefficients
DDB1 = Data_ALL[:, 0]
DDB2 = Data_ALL[:, 1]
T = Data_ALL[:, 2]
x1 = Data_ALL[:, 3]
x2 = 1 - x1
lnGamma_EXP = Data_ALL[:, 4:6]

# Decomposition of all available components to create ID1 and ID2 vectors (identifiers)
Comp_all = torch.unique(torch.cat((DDB1, DDB2), 0))
Comp_all_list = Comp_all.tolist()
Comp_all = Comp_all.long()
# Note: The specific decomposition details of the components are not publicly available and cannot be shared here.
# A required function must generate a vector of stoichiometric numbers for the subgroups each input component decomposes into.
# With 113 subgroups, the resulting vector will have a length of 113. The function "UnifacDecomposition" processes all components at once,
# producing a matrix of size 113xNumberOfComponents.
DecompList = pd.read_csv("UNIFACDecomposition.csv", header=None, delimiter=";") # 
Inputv_all = UnifacDecomposition(Comp_all_list, DecompList)
Inputv_all = torch.from_numpy(Inputv_all.astype(np.float32)) if isinstance(Inputv_all, np.ndarray) else Inputv_all
NoM = 2  # here: only binary mixtures considered
Ones_M = torch.ones((1, NoM))

Comp_System_ID = torch.cat((DDB1.unsqueeze(-1), DDB2.unsqueeze(-1)), dim=1)
Comp_System_ID = Comp_System_ID.long()
mapping = torch.zeros((int(Comp_all.max().item()) + 1,), dtype=torch.long)
mapping = mapping.cuda() if torch.cuda.is_available() else mapping  # Move to GPU if available
mapping[Comp_all] = torch.arange(1, len(Comp_all) + 1).cuda() if torch.cuda.is_available() else torch.arange(1, len(Comp_all) + 1)
Comp_System_ID = mapping[Comp_System_ID]

# Calculating the combinatorial part
lnGamma_C = torch.full((len(DDB1), 2), float('nan'))
for i in range(NoData):
    ID1 = Comp_System_ID[i, 0]
    ID2 = Comp_System_ID[i, 1]
    v1 = Inputv_all[:, ID1-1].unsqueeze(-1)
    v2 = Inputv_all[:, ID2-1].unsqueeze(-1)
    v = torch.cat((v1, v2), 1)
    x = torch.cat((x1[i].reshape(1, 1), x2[i].reshape(1, 1)), 1)
    x = x.cpu()

    Check_Groups = torch.unique(v.nonzero(as_tuple=False)[:, 0])
    NoSG_i = len(Check_Groups)
    R = RQ[Check_Groups, 1].reshape((NoSG_i,1))
    Q = RQ[Check_Groups, 2].reshape((NoSG_i,1))
    v = v[Check_Groups, :]
    x[x == 0] = 2.2204*10**(-16)

    # Calculation
    r_j = torch.mm(R.T, v)
    q_j = torch.mm(Q.T, v)
    V_j = r_j / torch.mm(r_j, x.T)
    F_j = q_j / torch.mm(q_j, x.T)
    lnGamma_C[i, :] = Ones_M - V_j + torch.log(V_j) - 5 * q_j * (Ones_M - V_j / F_j + torch.log(V_j / F_j))

# Move variables to GPU if available
MG_SG = MG_SG.cuda() if torch.cuda.is_available() else MG_SG
RQ = RQ.cuda() if torch.cuda.is_available() else RQ
Inputv_all = Inputv_all.cuda() if torch.cuda.is_available() else Inputv_all
lnGamma_C = lnGamma_C.cuda() if torch.cuda.is_available() else lnGamma_C
Ones_M = Ones_M.cuda() if torch.cuda.is_available() else Ones_M

lnGamma_R_EXP = lnGamma_EXP - lnGamma_C

# Early Stopping Criterion
class EarlyStopping:
    def __init__(self, patience=50, threshold=1000, ma_length=10):
        self.patience = patience
        self.threshold = threshold
        self.ma_length = ma_length  # Length of moving average window
        self.losses = []
        self.moving_averages = []  # List to store moving averages

    def update(self, loss):
        self.losses.append(loss)
        if len(self.losses) > self.ma_length:
            self.losses.pop(0) # Removal of losses if list length exceeds ma_length
        self.moving_averages.append(np.mean(self.losses))
        if len(self.moving_averages) > self.patience:
            self.moving_averages.pop(0) # Removal of moving average values if list length exceeds patience

    def stop_criterion_met(self):
        if len(self.moving_averages) < self.patience:
            return False
        return abs(self.moving_averages[-1] - self.moving_averages[0]) <= self.threshold # Comparison between first and last value of the considered window

# Variational Inference
start = time.time()  # Record the current time
svi = pyro.infer.SVI(model, guide, pyro.optim.Adam({'lr': learning_rate.tolist()}), pyro.infer.Trace_ELBO())
losses = []  # Initialize a list to store the loss for each iteration of the training loop
early_stopping = EarlyStopping(patience=DeltaSteps, threshold=1000, ma_length=10)
for step in range(NoSteps):
    loss = svi.step(lnGamma_R_EXP, Comp_System_ID, x1, T)
    if step % 10 == 0:
        print(step, loss) # Print progress every 10 iterations
    early_stopping.update(loss)
    if early_stopping.stop_criterion_met():
        print(f'Stopping training at step {step}, improvement is less than threshold.')
        break
end_time = time.time()  # Record the end time
duration = end_time - start  # Compute the duration of the inference process

print(step, duration)  # Print final step and duration

# Save the results
params = pyro.get_param_store()  # Get the model parameters from the Pyro parameter store
theta_mean = params['theta_mean']
beta_mean = params['beta_mean']
theta_sigma = params['theta_sigma']
beta_sigma = params['beta_sigma']
A_PRED = torch.matmul(theta_mean, beta_mean) * factor
A_PRED.fill_diagonal_(0)  # Set diagonal elements to 0
df = pd.DataFrame(A_PRED.detach().cpu().numpy())
df.to_csv("A_PRED.csv")  # Save to .csv file



